Learning to Find Eye Region Landmarks for Remote Gaze Estimation in Unconstrained Settings

Conventional feature-based and model-based gaze estimation methods have proven to perform well in settings with controlled illumination and specialized cameras. In unconstrained real-world settings, however, such methods are surpassed by recent appearance-based methods due to difficulties in modeling factors such as illumination changes and other visual artifacts. We present a novel learning-based method for eye region landmark localization that enables conventional methods to be competitive to latest appearance-based methods. Despite having been trained exclusively on synthetic data, our method exceeds the state of the art for iris localization and eye shape registration on real-world imagery. We then use the detected landmarks as input to iterative model-fitting and lightweight learning-based gaze estimation methods. Our approach outperforms existing model-fitting and appearance-based methods in the context of person-independent and personalized gaze estimation.

==> figures/colour_heatmap_pngs.py <==
#!/usr/bin/env python3
"""Convert *_heatmap.png files into Jet-coloured .jpg files."""
import glob
import os

import cv2 as cv


def _convert_and_save(img_path):
    new_path = img_path.replace('_heatmap.png', '_heatmap_jet.jpg')
    img = cv.imread(img_path)
    img = cv.applyColorMap(img, cv.COLORMAP_JET)
    cv.imwrite(new_path, img)

if __name__ == '__main__':
    img_paths = glob.glob('./%s/*_heatmap.png' % os.path.dirname(__file__))
    print(__file__)
    print('%s/*_heatmap.png' % os.path.dirname(__file__))
    for img_path in img_paths:
        _convert_and_save(img_path)
        print('Done %s' % img_path)

